The Role of Compute in Autonomous Aerial Vehicles

Autonomous-mobile cyber-physical machines are part of our future. Specifically, unmanned-aerial-vehicles have seen a resurgence in activity with use-cases such as package delivery. These systems face many challenges such as their low-endurance caused by limited onboard-energy, hence, improving the mission-time and energy are of importance. Such improvements traditionally are delivered through better algorithms. But our premise is that more powerful and efficient onboard-compute should also address the problem. This paper investigates how the compute subsystem, in a cyber-physical mobile machine, such as a Micro Aerial Vehicle, impacts mission-time and energy. Specifically, we pose the question as what is the role of computing for cyber-physical mobile robots? We show that compute and motion are tightly intertwined, hence a close examination of cyber and physical processes and their impact on one another is necessary. We show different impact paths through which compute impacts mission-metrics and examine them using analytical models, simulation, and end-to-end benchmarking. To enable similar studies, we open sourced MAVBench, our tool-set consisting of a closed-loop simulator and a benchmark suite. Our investigations show cyber-physical co-design, a methodology where robot's cyber and physical processes/quantities are developed with one another consideration, similar to hardware-software co-design, is necessary for optimal robot design.

==> remove_unused_files.py <==
import glob
import subprocess
import os
print ("for now we only remove the unused figures")
print ("dump this script in the root folder of your latex project")


root = "."
figs_folder_addr = root+"/"+"figs"
tex_folder_addr = root+"/"+"tex"
fig_file_extensions = ["pdf", "eps", "jpg", "png"]
unused_file_ext = ["tiff", "eps", "zip", "graffle"]

def remove_unused_figs():
    global fig_file_extensions
    global tex_folder_addr
    global figs_folder_addr
    fig_files = []
    unused_fig_files = []
    
    for ext in fig_file_extensions:
        for file in glob.glob(figs_folder_addr+"/"+"*."+ext):
            fig_files.append(file)
    
    for fig_file in fig_files:
        fig_file_name = (fig_file.split("/")[2]).split(".")[0]
        try:
            output = subprocess.check_output("grep -ir " + fig_file_name + " " + tex_folder_addr, shell=True)
        except:
            unused_fig_files.append(fig_file)

    for file_ in unused_fig_files:
        os.system("rm " + file_)

def remove_unused_files(): #anything but figs    
    global unused_file_ext
    for ext in unused_file_ext:
        try:
            print "find . -name \"*\."+ext +"\"|xargs rm"
            #os.system("find . -name \"*\."+ext +"\"\|xargs rm")
        except Exception as e:
            print e
    
def remove_git():
    try:         
        output = subprocess.check_output("rm .git")
    except:
        print output

def main():
    #-- extract files
    remove_unused_figs()
    print("at the moment, xargs doesn't work with in python, so we are just gonna print\
            the commands that you need to copy past to the terminal")
    remove_unused_files()
    specifics() #only for tocs--arxiv
     
def specifics():
    os.chdir("figs")
    os.system("rm perf-breakdown.jpg micro-perf.jpg")
    os.chdir("compute_holistic") 
    os.system("rm design_space_energy_1.png")
    os.system("rm contour_field_time.pn")
    os.system("rm design_space_energy.pdf")
    os.system("rm design_space_time.pdf")
    os.system("rm -rf contour_field_energy.pdf")
    os.system("rm contour_field_time.pdf") 
    os.chdir("../benchmarks") 
    os.system("rm search-and-rescue.png scanning.png package-delivery.png")



if __name__ == "__main__":
    main()


#print unused_fig_files
#print fig_files
#print fig_files_without_extension

